HaPy-Bug -- Human Annotated Python Bug Resolution Dataset

We present HaPy-Bug, a curated dataset of 793 Python source code commits associated with bug fixes, with each line of code annotated by three domain experts. The annotations offer insights into the purpose of modified files, changes at the line level, and reviewers' confidence levels. We analyze HaPy-Bug to examine the distribution of file purposes, types of modifications, and tangled changes. Additionally, we explore its potential applications in bug tracking, the analysis of bug-fixing practices, and the development of repository analysis tools. HaPy-Bug serves as a valuable resource for advancing research in software maintenance and security.

==> img/convert.sh <==
#!/bin/bash
inkscape  agrement.svg                       -o agrement.png
inkscape  automatic_vs_users.svg             -o automatic_vs_users.png
inkscape  distribution_of_labels_in_fixes.svg -o distribution_of_labels_in_fixes.png
inkscape  fcat_annotations.svg               -o fcat_annotations.png
inkscape  fcat_structure.svg                 -o fcat_structure.png
inkscape  flow.svg                           -o flow.png
inkscape  legend_automatic_vs_users.svg      -o legend_automatic_vs_users.png
inkscape  legend_fcat_annotations_fix.svg    -o legend_fcat_annotations_fix.png
inkscape  legend_fcat_annotations.svg        -o legend_fcat_annotations.png
inkscape  project_structure.svg              -o project_structure.png
inkscape  sankey.svg                         -o sankey.png
inkscape  typical_bip.svg                    -o typical_bip.png
inkscape  typical_crawl.svg                  -o typical_crawl.png
inkscape  typical_CVE.svg                    -o typical_CVE.png
inkscape  user_vs.svg                        -o user_vs.png

